Chat-like Asserts Prediction with the Support of Large Language Model

Unit testing is an essential component of software testing, with the assert statements playing an important role in determining whether the tested function operates as expected. Although research has explored automated test case generation, generating meaningful assert statements remains an ongoing challenge. While several studies have investigated assert statement generation in Java, limited work addresses this task in popular dynamically-typed programming languages like Python. In this paper, we introduce Chat-like execution-based Asserts Prediction (\tool), a novel Large Language Model-based approach for generating meaningful assert statements for Python projects. \tool utilizes the persona, Chain-of-Thought, and one-shot learning techniques in the prompt design, and conducts rounds of communication with LLM and Python interpreter to generate meaningful assert statements. We also present a Python assert statement dataset mined from GitHub. Our evaluation demonstrates that \tool achieves 64.7\% accuracy for single assert statement generation and 62\% for overall assert statement generation, outperforming the existing approaches. We also analyze the mismatched assert statements, which may still share the same functionality and discuss the potential help \tool could offer to the automated Python unit test generation. The findings indicate that \tool has the potential to benefit the SE community through more practical usage scenarios.

==> codeSamples/testAssertRaises.m <==
# Focal Method
def process_spider_input(self, response, spider):
    if 200 <= response.status < 300:
        return
    meta = response.meta
    if 'handle_httpstatus_list' in meta:
        allowed_statuses = meta['handle_httpstatus_list']
    ......

    raise HttpError(response, 'Ignoring non-200 response')
# Unit Test
def test_spider_override_settings(self):
    self.spider.handle_httpstatus_list = [404]
    <AssertPlaceholder1>
    <AssertPlaceholder2>
# Assert Statements
self.assertIsNone(self.mw.process_spider_input(self.res404, self.spider))
self.assertRaises(HttpError, self.mw.process_spider_input, self.res402, self.spider)

==> codeSamples/testLayerOutput.m <==
import tensorflow as tf
def test_conv2d(self):
    ...
    output = cl.conv2d(inputs, 'test_conv2d', 
       filter_size, in_channels, out_channels, strides)
    output_shape = [2, 5, 5, 4]
    self.assertAllEqual(tf.shape(output), output_shape)


==> codeSamples/testMetric.m <==
def test_classification_metrics(self):
    ...
    expected_return = {'precision': np.array[], 
                                  'recall': ...}
    metrics = classification_metrics(ground_truth, 
                                        retrieved)
    self.assertIsInstance(metrics, dict)
    for k, v in metrics.items():
        self.assertIsInstance(v, np.ndarray)
        ...


==> codeSamples/testOptimizer.m <==
def test_adam_tf(self):
    """Test creating an Adam optimizer."""
    opt = optimizers.Adam(learning_rate=0.01)
    global_step = tf.Variable(0)
    tfopt = opt._create_tf_optimizer(global_step)
    self.assertIsInstance(tfpot, tf.keras.optimizers
                                               .Adam)


==> codeSamples/testSmellSample.m <==
def testBuildNetwork(self):
    inputs = tf.random.uniform((batch_size, height, width, 3))
    net, end_points = 
    ...
-   |\textcolor{gray!75}{\sout{self.assertListEqual(net.get\_shape().as\_list(),}}| 
-                           |\textcolor{gray!75}{\sout{[batch\_size, 1, 1, 1024])}}|
+   |\textcolor{red}{self.assertListEqual(net.get\_shape().as\_list(), [batch\_size,}|
        |\textcolor{red}{self.x, self.y, self.channels], msg = \lq{Error Message}\rq)}|
-   |\textcolor{gray!75}{\sout{self.assertFalse(\lq{Logits}\rq in end\_points)}}|
+   |\textcolor{red}{self.assertNotIn(\lq{Logits}\rq, end\_points, msg = \lq{Error Message}\rq)}|




==> codeSamples/testSmellSampleOld.m <==
def test_loss(self):
    y_clf_true = 
    ...
    loss = losses.focal_loss(y_clf_true, y_clf_pred)
    |\textcolor{red}{self.assertAllClose(loss, expected\_loss, rtol =}|
        |\textcolor{red}{relative\_tolerance, msg = \lq{Error Message}\rq)}|


